Any2Graph: Deep End-To-End Supervised Graph Prediction With An Optimal Transport Loss

We propose Any2graph, a generic framework for end-to-end Supervised Graph Prediction (SGP) i.e. a deep learning model that predicts an entire graph for any kind of input. The framework is built on a novel Optimal Transport loss, the Partially-Masked Fused Gromov-Wasserstein, that exhibits all necessary properties (permutation invariance, differentiability and scalability) and is designed to handle any-sized graphs. Numerical experiments showcase the versatility of the approach that outperform existing competitors on a novel challenging synthetic dataset and a variety of real-world tasks such as map construction from satellite image (Sat2Graph) or molecule prediction from fingerprint (Fingerprint2Graph).

==> figs/Mmax.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mplt\n",
    "mplt.rcParams['savefig.pad_inches'] = 0."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "Mmax = [10,12,14,16,18,20,25]\n",
    "ED_Coloring = [0.28,0.20,0.24,0.23,0.24,0.26,0.27]\n",
    "h_usefull = [10,12,13,14,14,14,14]\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "7"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(h_usefull)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots(figsize=(4,3))\n",
    "\n",
    "color = 'tab:red'\n",
    "ax.set_xlabel(r'$M$')\n",
    "ax.set_ylabel('Usefull Nodes',color=color)\n",
    "ax.scatter(Mmax, h_usefull, color=color)\n",
    "ax.plot(Mmax, h_usefull, color=color, linestyle='dashed')\n",
    "\n",
    "ax.set_yticks([10,11,12,13])\n",
    "ax.set_xticks([10,12,14,16,18,20,25])\n",
    "\n",
    "ax_right = ax.twinx()  # instantiate a second axes that shares the same x-axis\n",
    "\n",
    "color = 'tab:blue'\n",
    "ax_right.set_ylabel('Edit Distance',color=color)\n",
    "ax_right.scatter(Mmax, ED_Coloring, color=color)\n",
    "ax_right.plot(Mmax, ED_Coloring, color=color, linestyle='dashed')\n",
    "\n",
    "ax_right.set_ylim(0,0.5)\n",
    "\n",
    "fig.tight_layout()\n",
    "fig.savefig('effect_of_Mmax.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 750x250 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,(ax1,ax2)= plt.subplots(ncols=2,figsize=(7.5,2.5))\n",
    "\n",
    "color = 'tab:blue'\n",
    "ax1.set_xlabel(r'$M$')\n",
    "ax1.set_xticks([10,12,14,16,18,20,25])\n",
    "ax1.set_ylabel('Edit Distance',color=color)\n",
    "ax1.scatter(Mmax, ED_Coloring, color=color)\n",
    "ax1.set_ylim(0,1)\n",
    "ax1.plot(Mmax, ED_Coloring, color=color, linestyle='dashed')\n",
    "\n",
    "\n",
    "color = 'tab:red'\n",
    "ax2.set_xlabel(r'$M$',color=color)\n",
    "ax2.set_ylabel('Usefull Nodes',color=color)\n",
    "ax2.scatter(Mmax, h_usefull, color=color)\n",
    "ax2.plot(Mmax, h_usefull, color=color, linestyle='dashed')\n",
    "\n",
    "ax2.set_yticks([10,11,12,13])\n",
    "ax2.set_xticks([10,12,14,16,18,20,25])\n",
    "\n",
    "\n",
    "fig.tight_layout()\n",
    "fig.savefig('effect_of_Mmax.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

